Limit shapes for the asymmetric five vertex model

We compute the free energy and surface tension function for the five-vertex model, a model of non-intersecting monotone lattice paths on the grid in which each corner gets a positive weight. We give a variational principle for limit shapes in this setting, and show that the resulting Euler-Lagrange equation can be integrated, giving explicit limit shapes parameterized by analytic functions.

==> figures/bpp.jl <==

using AsyPlots
using VertexModels

function reflect(P::Plot2D)
    Plot2D([Scale(-1,1)*t for t in P.elements],P.options)
end

begin
    n = 400
    m = 200
    l = n - m - 1
    A = [i+j-(i > m÷2 ? 1 : 1) for i=1:m,j=1:l]
    H = HexagonalFiveVertex(n,m,A)
    r = 0.4
end

#frames = Plot2D[Plot(H)]
srand(1)
using ProgressMeter
@showprogress for i=1:300
    mix!(H,0.6,5_000)
    P = Plot(H)
#    push!(frames,P)
    Juno.render(reflect(P))
end


==> figures/spiderweb.jl <==


using Contour
using AsyPlots

N = 16
n = 4

f(w) = (N-n)*angle(w) + n*angle(1-w)

ϵ = 1/2^8

X = -1:ϵ:1.5
Y = -1:ϵ:1

h = [f(x + im*y) for x=X, y=Y]

C = contours(X,Y,h,[(2k+1)*π for k=-6:6])

P = Pen(linewidth=2,opacity=0.5,
                 color=NamedColor("MidnightBlue"))

function paths(C::Contour.ContourCollection)
    grlist = GraphicElement2D[]
    for cl in levels(C)
        for cv in lines(cl)
            ptlist = [(v[1],v[2]) for v in cv.vertices]
            ptlist = filter(p->(p[1]-1)^2+(p[2]-1)^2 < 1e-2 ||
                                p[1]^2+p[2]^2 < 1e-5 || 
                                abs(p[2])>5e-3,ptlist)
            push!(grlist,
            Path2D(ptlist,pen=P))
        end
    end
    Plot(grlist)
end

Q = begin 
    paths(C) + Plot(Label("1",(1,-0.1))) + Plot(Label("1",(-0.05,1))) +
        Plot(Path([-0.02 1; 0 1])) + 
    Plot(Path([-1 0; 1.5 0],color="Gray")) + 
    Plot(Path([0 -1.05; 0 1.05],color="Gray")) + 
    Plot(Point((1,0),pen=Pen(opacity=0.5,
                             color=NamedColor("MidnightBlue"),linewidth=3)))
end

save("spiderweb.pdf",Q)

